QCD or What?

Autoencoder networks, trained only on QCD jets, can be used to search for anomalies in jet-substructure. We show how, based either on images or on 4-vectors, they identify jets from decays of arbitrary heavy resonances. To control the backgrounds and the underlying systematics we can de-correlate the jet mass using an adversarial network. Such an adversarial autoencoder allows for a general and at the same time easily controllable search for new physics. Ideally, it can be trained and applied to data in the same phase space region, allowing us to efficiently search for new physics using un-supervised learning.

==> figs/n-constit-plot-plus-shih.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "0.0035714285714285713\n",
      "0.007142857142857143\n",
      "0.010714285714285714\n",
      "0.014285714285714285\n",
      "0.017857142857142856\n",
      "0.02142857142857143\n",
      "0.025\n",
      "0.02857142857142857\n",
      "0.03214285714285714\n",
      "0.03571428571428571\n",
      "0.039285714285714285\n",
      "0.04285714285714286\n",
      "0.04642857142857143\n",
      "0.05\n",
      "0.05357142857142857\n",
      "0.05714285714285714\n",
      "0.060714285714285714\n",
      "0.06428571428571428\n",
      "0.06785714285714285\n",
      "0.07142857142857142\n",
      "0.075\n",
      "0.07857142857142857\n",
      "0.08214285714285714\n",
      "0.08571428571428572\n",
      "0.08928571428571429\n",
      "0.09285714285714286\n",
      "0.09642857142857143\n",
      "0.1\n",
      "0.10357142857142858\n",
      "0.10714285714285714\n",
      "0.11071428571428571\n",
      "0.11428571428571428\n",
      "0.11785714285714285\n",
      "0.12142857142857143\n",
      "0.125\n",
      "0.12857142857142856\n",
      "0.13214285714285715\n",
      "0.1357142857142857\n",
      "0.1392857142857143\n",
      "0.14285714285714285\n",
      "0.14642857142857144\n",
      "0.15\n",
      "0.15357142857142858\n",
      "0.15714285714285714\n",
      "0.16071428571428573\n",
      "0.16428571428571428\n",
      "0.16785714285714284\n",
      "0.17142857142857143\n",
      "0.175\n",
      "0.17857142857142858\n",
      "0.18214285714285713\n",
      "0.18571428571428572\n",
      "0.18928571428571428\n",
      "0.19285714285714287\n",
      "0.19642857142857142\n",
      "0.2\n",
      "0.20357142857142857\n",
      "0.20714285714285716\n",
      "0.21071428571428572\n",
      "0.21428571428571427\n",
      "0.21785714285714286\n",
      "0.22142857142857142\n",
      "0.225\n",
      "0.22857142857142856\n",
      "0.23214285714285715\n",
      "0.2357142857142857\n",
      "0.2392857142857143\n",
      "0.24285714285714285\n",
      "0.24642857142857144\n",
      "0.25\n",
      "0.25357142857142856\n",
      "0.2571428571428571\n",
      "0.26071428571428573\n",
      "0.2642857142857143\n",
      "0.26785714285714285\n",
      "0.2714285714285714\n",
      "0.275\n",
      "0.2785714285714286\n",
      "0.28214285714285714\n",
      "0.2857142857142857\n",
      "0.2892857142857143\n",
      "0.29285714285714287\n",
      "0.29642857142857143\n",
      "0.3\n",
      "0.30357142857142855\n",
      "0.30714285714285716\n",
      "0.3107142857142857\n",
      "0.3142857142857143\n",
      "0.31785714285714284\n",
      "0.32142857142857145\n",
      "0.325\n",
      "0.32857142857142857\n",
      "0.33214285714285713\n",
      "0.3357142857142857\n",
      "0.3392857142857143\n",
      "0.34285714285714286\n",
      "0.3464285714285714\n",
      "0.35\n",
      "0.3535714285714286\n",
      "0.35714285714285715\n",
      "0.3607142857142857\n",
      "0.36428571428571427\n",
      "0.3678571428571429\n",
      "0.37142857142857144\n",
      "0.375\n",
      "0.37857142857142856\n",
      "0.3821428571428571\n",
      "0.38571428571428573\n",
      "0.3892857142857143\n",
      "0.39285714285714285\n",
      "0.3964285714285714\n",
      "0.4\n",
      "0.4035714285714286\n",
      "0.40714285714285714\n",
      "0.4107142857142857\n",
      "0.4142857142857143\n",
      "0.41785714285714287\n",
      "0.42142857142857143\n",
      "0.425\n",
      "0.42857142857142855\n",
      "0.43214285714285716\n",
      "0.4357142857142857\n",
      "0.4392857142857143\n",
      "0.44285714285714284\n",
      "0.44642857142857145\n",
      "0.45\n",
      "0.45357142857142857\n",
      "0.45714285714285713\n",
      "0.4607142857142857\n",
      "0.4642857142857143\n",
      "0.46785714285714286\n",
      "0.4714285714285714\n",
      "0.475\n",
      "0.4785714285714286\n",
      "0.48214285714285715\n",
      "0.4857142857142857\n",
      "0.48928571428571427\n",
      "0.4928571428571429\n",
      "0.49642857142857144\n",
      "0.5\n",
      "0.5035714285714286\n",
      "0.5071428571428571\n",
      "0.5107142857142857\n",
      "0.5142857142857142\n",
      "0.5178571428571429\n",
      "0.5214285714285715\n",
      "0.525\n",
      "0.5285714285714286\n",
      "0.5321428571428571\n",
      "0.5357142857142857\n",
      "0.5392857142857143\n",
      "0.5428571428571428\n",
      "0.5464285714285714\n",
      "0.55\n",
      "0.5535714285714286\n",
      "0.5571428571428572\n",
      "0.5607142857142857\n",
      "0.5642857142857143\n",
      "0.5678571428571428\n",
      "0.5714285714285714\n",
      "0.575\n",
      "0.5785714285714286\n",
      "0.5821428571428572\n",
      "0.5857142857142857\n",
      "0.5892857142857143\n",
      "0.5928571428571429\n",
      "0.5964285714285714\n",
      "0.6\n",
      "0.6035714285714285\n",
      "0.6071428571428571\n",
      "0.6107142857142858\n",
      "0.6142857142857143\n",
      "0.6178571428571429\n",
      "0.6214285714285714\n",
      "0.625\n",
      "0.6285714285714286\n",
      "0.6321428571428571\n",
      "0.6357142857142857\n",
      "0.6392857142857142\n",
      "0.6428571428571429\n",
      "0.6464285714285715\n",
      "0.65\n",
      "0.6535714285714286\n",
      "0.6571428571428571\n",
      "0.6607142857142857\n",
      "0.6642857142857143\n",
      "0.6678571428571428\n",
      "0.6714285714285714\n",
      "0.675\n",
      "0.6785714285714286\n",
      "0.6821428571428572\n",
      "0.6857142857142857\n",
      "0.6892857142857143\n",
      "0.6928571428571428\n",
      "0.6964285714285714\n",
      "0.7\n",
      "0.7035714285714286\n",
      "0.7071428571428572\n",
      "0.7107142857142857\n",
      "0.7142857142857143\n",
      "0.7178571428571429\n",
      "0.7214285714285714\n",
      "0.725\n",
      "0.7285714285714285\n",
      "0.7321428571428571\n",
      "0.7357142857142858\n",
      "0.7392857142857143\n",
      "0.7428571428571429\n",
      "0.7464285714285714\n",
      "0.75\n",
      "0.7535714285714286\n",
      "0.7571428571428571\n",
      "0.7607142857142857\n",
      "0.7642857142857142\n",
      "0.7678571428571429\n",
      "0.7714285714285715\n",
      "0.775\n",
      "0.7785714285714286\n",
      "0.7821428571428571\n",
      "0.7857142857142857\n",
      "0.7892857142857143\n",
      "0.7928571428571428\n",
      "0.7964285714285714\n",
      "0.8\n",
      "0.8035714285714286\n",
      "0.8071428571428572\n",
      "0.8107142857142857\n",
      "0.8142857142857143\n",
      "0.8178571428571428\n",
      "0.8214285714285714\n",
      "0.825\n",
      "0.8285714285714286\n",
      "0.8321428571428572\n",
      "0.8357142857142857\n",
      "0.8392857142857143\n",
      "0.8428571428571429\n",
      "0.8464285714285714\n",
      "0.85\n",
      "0.8535714285714285\n",
      "0.8571428571428571\n",
      "0.8607142857142858\n",
      "0.8642857142857143\n",
      "0.8678571428571429\n",
      "0.8714285714285714\n",
      "0.875\n",
      "0.8785714285714286\n",
      "0.8821428571428571\n",
      "0.8857142857142857\n",
      "0.8892857142857142\n",
      "0.8928571428571429\n",
      "0.8964285714285715\n",
      "0.9\n",
      "0.9035714285714286\n",
      "0.9071428571428571\n",
      "0.9107142857142857\n",
      "0.9142857142857143\n",
      "0.9178571428571428\n",
      "0.9214285714285714\n",
      "0.925\n",
      "0.9285714285714286\n",
      "0.9321428571428572\n",
      "0.9357142857142857\n",
      "0.9392857142857143\n",
      "0.9428571428571428\n",
      "0.9464285714285714\n",
      "0.95\n",
      "0.9535714285714286\n",
      "0.9571428571428572\n",
      "0.9607142857142857\n",
      "0.9642857142857143\n",
      "0.9678571428571429\n",
      "0.9714285714285714\n",
      "0.975\n",
      "0.9785714285714285\n",
      "0.9821428571428571\n",
      "0.9857142857142858\n",
      "0.9892857142857143\n",
      "0.9928571428571429\n",
      "0.9964285714285714\n"
     ]
    }
   ],
   "source": [
    "energs = [\"E_%i\"%i for i in range(0,200)]\n",
    "pixels = [\"img_%i\"%i for i in range(0,1600)]\n",
    "nn = 280\n",
    "qn_c = []\n",
    "tn_c = []\n",
    "qn_s = []\n",
    "tn_s = []\n",
    "qm = []\n",
    "tm = []\n",
    "\n",
    "begin = 800000 + 260000\n",
    "\n",
    "for i in range(nn):\n",
    "    data = pd.read_hdf(\"h5files/val.h5\",key=\"table\",start=i*1000,stop=(i+1)*1000)\n",
    "    qcd = data.loc[data.is_signal_new == 0]\n",
    "    top = data.loc[data.is_signal_new == 1]\n",
    "    #qcd = pd.read_hdf(\"../samples_for_gregor/heavy-higgs-final-constit-bg.h5\",key=\"table\",start=begin+i*500,stop=begin+(i+1)*500)\n",
    "    #top = pd.read_hdf(\"../samples_for_gregor/heavy-higgs-final-constit-sig.h5\",key=\"table\",start=i*500,stop=(i+1)*500)\n",
    "    qn_c += list(np.sum(np.array(qcd[energs])!=0.,axis=1))\n",
    "    tn_c += list(np.sum(np.array(top[energs])!=0.,axis=1))\n",
    "\n",
    "    data = pd.read_hdf(\"h5files/tops-vs-qcd-img40-shih-mass-val.h5\",key=\"table\",start=i*1000,stop=(i+1)*1000)\n",
    "    #data = pd.read_hdf(\"../samples_for_gregor/heavy-higgs-final-img40-val.h5\",key=\"table\",start=i*1000,stop=(i+1)*1000)\n",
    "    qcd = data.loc[data.is_signal_new == 0]\n",
    "    top = data.loc[data.is_signal_new == 1]\n",
    "    qn_s += list(np.sum(np.array(qcd[pixels])!=0.,axis=1))\n",
    "    tn_s += list(np.sum(np.array(top[pixels])!=0.,axis=1))\n",
    "    qm += list(qcd[\"mass\"])\n",
    "    tm += list(top[\"mass\"])\n",
    "    \n",
    "    print(i/nn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0199624808466154\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,4))\n",
    "\n",
    "qn_c_mean = np.mean(qn_c)\n",
    "tn_c_mean = np.mean(tn_c)\n",
    "qn_s_mean = np.mean(qn_s)\n",
    "tn_s_mean = np.mean(tn_s)\n",
    "\n",
    "hist,bins,_ = plt.hist(qn_c,bins=range(0,120),label=\"#constituents (QCD)\",histtype=\"step\",\n",
    "                       density=True,fill=False,color=\"black\",ls=\":\")\n",
    "plt.vlines(x=qn_c_mean,color=\"black\",linestyles=\":\",lw=1,ymax=hist[np.argmax(bins > qn_c_mean)-1],ymin=0)\n",
    "hist,bins,_ = plt.hist(tn_c,bins=range(0,120),label=\"#constituents (dark)\",histtype=\"step\",\n",
    "                       density=True,fill=False,color=\"black\")\n",
    "plt.vlines(x=tn_c_mean,color=\"black\",lw=1,ymax=hist[np.argmax(bins > tn_c_mean)-1],ymin=0)\n",
    "hist,bins,_ = plt.hist(qn_s,bins=range(0,120),label=\"#pixels (QCD)\",histtype=\"step\",\n",
    "                       density=True,fill=False,color=\"red\",ls=\":\")\n",
    "plt.vlines(x=qn_s_mean,color=\"red\",linestyles=\":\",lw=1,ymax=hist[np.argmax(bins > qn_s_mean)-1],ymin=0)\n",
    "hist,bins,_ = plt.hist(tn_s,bins=range(0,120),label=\"#pixels (dark)\",histtype=\"step\",\n",
    "                       density=True,fill=False,color=\"red\")\n",
    "plt.vlines(x=tn_s_mean,color=\"red\",lw=1,ymax=hist[np.argmax(bins > tn_s_mean)-1],ymin=0)\n",
    "\n",
    "plt.xlim(xmax=100)\n",
    "\n",
    "plt.xlabel(\"number of constituents or pixels\")\n",
    "plt.ylabel(\"normalized distribution\")\n",
    "#plt.text(-3,0.010,\"QCD\")\n",
    "#plt.text(60,0.032,\"Scalar\")\n",
    "#plt.text(0,0.042,\"constituents\")\n",
    "#plt.text(0,0.039,\"pixels\",color=\"red\")\n",
    "\n",
    "#plt.text(65,0.042,\"vertical lines:\")\n",
    "#plt.text(65,0.039,\"means\")\n",
    "\n",
    "plt.text(65,0.035,\"vertical lines:\")\n",
    "plt.text(65,0.032,\"means\")\n",
    "\n",
    "plt.text(0,0.010,\"QCD\")\n",
    "plt.text(48,0.034,\"Tops\")\n",
    "plt.text(68,0.020,\"constituents\")\n",
    "plt.text(15,0.028,\"pixels\",color=\"red\")\n",
    "\n",
    "#plt.savefig(\"scalar_n_hist_new.pdf\", bbox_inches='tight')\n",
    "plt.savefig(\"topsvsqcd_hist_constit_and_shih_new.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "energs = [\"img_{0}\".format(i) for i in range(40*40)]\n",
    "nn = 400\n",
    "qn = []\n",
    "tn = []\n",
    "\n",
    "for i in range(nn):\n",
    "    data = pd.read_hdf(\"h5files/tops-vs-qcd-img40-minpreproc-val.h5\",key=\"table\",start=i*1000,stop=(i+1)*1000)\n",
    "    qcd = data.loc[data.is_signal_new == 0]\n",
    "    top = data.loc[data.is_signal_new == 1]\n",
    "    qn += list(np.sum(np.array(qcd[energs])!=0.,axis=1))\n",
    "    tn += list(np.sum(np.array(top[energs])!=0.,axis=1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'qn' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-19-c014fac96868>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 3\u001b[0;31m plt.hist(qn,bins=range(0,103),label=\"QCD\",histtype=\"step\",\n\u001b[0m\u001b[1;32m      4\u001b[0m          density=True,fill=False,color=\"blue\")\n\u001b[1;32m      5\u001b[0m plt.hist(tn,bins=range(0,103),label=\"Top\",histtype=\"step\",\n",
      "\u001b[0;31mNameError\u001b[0m: name 'qn' is not defined"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,4))\n",
    "\n",
    "plt.hist(qn,bins=range(0,103),label=\"QCD\",histtype=\"step\",\n",
    "         density=True,fill=False,color=\"blue\")\n",
    "plt.hist(tn,bins=range(0,103),label=\"Top\",histtype=\"step\",\n",
    "         density=True,fill=False,color=\"red\")\n",
    "\n",
    "plt.xlabel(\"number of constituents\")\n",
    "plt.ylabel(\"normalized distribution\")\n",
    "#plt.legend(loc=\"upper right\")\n",
    "plt.text(0,0.023,\"QCD\")\n",
    "plt.text(55,0.02,\"Top\")\n",
    "\n",
    "#plt.savefig(\"topsvsqcd_n_pixels_hist.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,4))\n",
    "\n",
    "plt.hist(qm,bins=200,label=\"QCD\",histtype=\"step\",\n",
    "         density=True,fill=False,color=\"black\",ls=\":\")\n",
    "plt.hist(tm,bins=200,label=\"Dark shower\",histtype=\"step\",\n",
    "         density=True,fill=False,color=\"black\")\n",
    "\n",
    "plt.xlabel(\"jet mass [GeV]\")\n",
    "plt.ylabel(\"normalized distribution\")\n",
    "plt.xlim(xmax=250)\n",
    "#plt.legend(loc=\"upper right\")\n",
    "plt.text(40,0.015,\"QCD\")\n",
    "plt.text(120,0.03,\"Scalar\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.savefig(\"scalar_mass_hist.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def calc_hist(cfile,ifile,start,stop,step):\n",
    "    energs = [\"E_%i\"%i for i in range(0,200)]\n",
    "    nn = (stop-start)//step\n",
    "    n_con = []\n",
    "    m_con = []\n",
    "\n",
    "    for i in range(nn):\n",
    "        df = pd.read_hdf(cfile,key=\"table\",start=start+i*step,stop=start+(i+1)*step)\n",
    "        n_con += list(np.sum(np.array(df[energs])!=0.,axis=1))\n",
    "\n",
    "        df = pd.read_hdf(ifile,key=\"table\",start=start+i*step,stop=start+(i+1)*step)\n",
    "        m_con += list(df[\"mass\"])\n",
    "\n",
    "        print(i/nn)\n",
    "    return n_con,m_con"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "0.007142857142857143\n",
      "0.014285714285714285\n",
      "0.02142857142857143\n",
      "0.02857142857142857\n",
      "0.03571428571428571\n",
      "0.04285714285714286\n",
      "0.05\n",
      "0.05714285714285714\n",
      "0.06428571428571428\n",
      "0.07142857142857142\n",
      "0.07857142857142857\n",
      "0.08571428571428572\n",
      "0.09285714285714286\n",
      "0.1\n",
      "0.10714285714285714\n",
      "0.11428571428571428\n",
      "0.12142857142857143\n",
      "0.12857142857142856\n",
      "0.1357142857142857\n",
      "0.14285714285714285\n",
      "0.15\n",
      "0.15714285714285714\n",
      "0.16428571428571428\n",
      "0.17142857142857143\n",
      "0.17857142857142858\n",
      "0.18571428571428572\n",
      "0.19285714285714287\n",
      "0.2\n",
      "0.20714285714285716\n",
      "0.21428571428571427\n",
      "0.22142857142857142\n",
      "0.22857142857142856\n",
      "0.2357142857142857\n",
      "0.24285714285714285\n",
      "0.25\n",
      "0.2571428571428571\n",
      "0.2642857142857143\n",
      "0.2714285714285714\n",
      "0.2785714285714286\n",
      "0.2857142857142857\n",
      "0.29285714285714287\n",
      "0.3\n",
      "0.30714285714285716\n",
      "0.3142857142857143\n",
      "0.32142857142857145\n",
      "0.32857142857142857\n",
      "0.3357142857142857\n",
      "0.34285714285714286\n",
      "0.35\n",
      "0.35714285714285715\n",
      "0.36428571428571427\n",
      "0.37142857142857144\n",
      "0.37857142857142856\n",
      "0.38571428571428573\n",
      "0.39285714285714285\n",
      "0.4\n",
      "0.40714285714285714\n",
      "0.4142857142857143\n",
      "0.42142857142857143\n",
      "0.42857142857142855\n",
      "0.4357142857142857\n",
      "0.44285714285714284\n",
      "0.45\n",
      "0.45714285714285713\n",
      "0.4642857142857143\n",
      "0.4714285714285714\n",
      "0.4785714285714286\n",
      "0.4857142857142857\n",
      "0.4928571428571429\n",
      "0.5\n",
      "0.5071428571428571\n",
      "0.5142857142857142\n",
      "0.5214285714285715\n",
      "0.5285714285714286\n",
      "0.5357142857142857\n",
      "0.5428571428571428\n",
      "0.55\n",
      "0.5571428571428572\n",
      "0.5642857142857143\n",
      "0.5714285714285714\n",
      "0.5785714285714286\n",
      "0.5857142857142857\n",
      "0.5928571428571429\n",
      "0.6\n",
      "0.6071428571428571\n",
      "0.6142857142857143\n",
      "0.6214285714285714\n",
      "0.6285714285714286\n",
      "0.6357142857142857\n",
      "0.6428571428571429\n",
      "0.65\n",
      "0.6571428571428571\n",
      "0.6642857142857143\n",
      "0.6714285714285714\n",
      "0.6785714285714286\n",
      "0.6857142857142857\n",
      "0.6928571428571428\n",
      "0.7\n",
      "0.7071428571428572\n",
      "0.7142857142857143\n",
      "0.7214285714285714\n",
      "0.7285714285714285\n",
      "0.7357142857142858\n",
      "0.7428571428571429\n",
      "0.75\n",
      "0.7571428571428571\n",
      "0.7642857142857142\n",
      "0.7714285714285715\n",
      "0.7785714285714286\n",
      "0.7857142857142857\n",
      "0.7928571428571428\n",
      "0.8\n",
      "0.8071428571428572\n",
      "0.8142857142857143\n",
      "0.8214285714285714\n",
      "0.8285714285714286\n",
      "0.8357142857142857\n",
      "0.8428571428571429\n",
      "0.85\n",
      "0.8571428571428571\n",
      "0.8642857142857143\n",
      "0.8714285714285714\n",
      "0.8785714285714286\n",
      "0.8857142857142857\n",
      "0.8928571428571429\n",
      "0.9\n",
      "0.9071428571428571\n",
      "0.9142857142857143\n",
      "0.9214285714285714\n",
      "0.9285714285714286\n",
      "0.9357142857142857\n",
      "0.9428571428571428\n",
      "0.95\n",
      "0.9571428571428572\n",
      "0.9642857142857143\n",
      "0.9714285714285714\n",
      "0.9785714285714285\n",
      "0.9857142857142858\n",
      "0.9928571428571429\n",
      "0.0\n",
      "0.007142857142857143\n",
      "0.014285714285714285\n",
      "0.02142857142857143\n",
      "0.02857142857142857\n",
      "0.03571428571428571\n",
      "0.04285714285714286\n",
      "0.05\n",
      "0.05714285714285714\n",
      "0.06428571428571428\n",
      "0.07142857142857142\n",
      "0.07857142857142857\n",
      "0.08571428571428572\n",
      "0.09285714285714286\n",
      "0.1\n",
      "0.10714285714285714\n",
      "0.11428571428571428\n",
      "0.12142857142857143\n",
      "0.12857142857142856\n",
      "0.1357142857142857\n",
      "0.14285714285714285\n",
      "0.15\n",
      "0.15714285714285714\n",
      "0.16428571428571428\n",
      "0.17142857142857143\n",
      "0.17857142857142858\n",
      "0.18571428571428572\n",
      "0.19285714285714287\n",
      "0.2\n",
      "0.20714285714285716\n",
      "0.21428571428571427\n",
      "0.22142857142857142\n",
      "0.22857142857142856\n",
      "0.2357142857142857\n",
      "0.24285714285714285\n",
      "0.25\n",
      "0.2571428571428571\n",
      "0.2642857142857143\n",
      "0.2714285714285714\n",
      "0.2785714285714286\n",
      "0.2857142857142857\n",
      "0.29285714285714287\n",
      "0.3\n",
      "0.30714285714285716\n",
      "0.3142857142857143\n",
      "0.32142857142857145\n",
      "0.32857142857142857\n",
      "0.3357142857142857\n",
      "0.34285714285714286\n",
      "0.35\n",
      "0.35714285714285715\n",
      "0.36428571428571427\n",
      "0.37142857142857144\n",
      "0.37857142857142856\n",
      "0.38571428571428573\n",
      "0.39285714285714285\n",
      "0.4\n",
      "0.40714285714285714\n",
      "0.4142857142857143\n",
      "0.42142857142857143\n",
      "0.42857142857142855\n",
      "0.4357142857142857\n",
      "0.44285714285714284\n",
      "0.45\n",
      "0.45714285714285713\n",
      "0.4642857142857143\n",
      "0.4714285714285714\n",
      "0.4785714285714286\n",
      "0.4857142857142857\n",
      "0.4928571428571429\n",
      "0.5\n",
      "0.5071428571428571\n",
      "0.5142857142857142\n",
      "0.5214285714285715\n",
      "0.5285714285714286\n",
      "0.5357142857142857\n",
      "0.5428571428571428\n",
      "0.55\n",
      "0.5571428571428572\n",
      "0.5642857142857143\n",
      "0.5714285714285714\n",
      "0.5785714285714286\n",
      "0.5857142857142857\n",
      "0.5928571428571429\n",
      "0.6\n",
      "0.6071428571428571\n",
      "0.6142857142857143\n",
      "0.6214285714285714\n",
      "0.6285714285714286\n",
      "0.6357142857142857\n",
      "0.6428571428571429\n",
      "0.65\n",
      "0.6571428571428571\n",
      "0.6642857142857143\n",
      "0.6714285714285714\n",
      "0.6785714285714286\n",
      "0.6857142857142857\n",
      "0.6928571428571428\n",
      "0.7\n",
      "0.7071428571428572\n",
      "0.7142857142857143\n",
      "0.7214285714285714\n",
      "0.7285714285714285\n",
      "0.7357142857142858\n",
      "0.7428571428571429\n",
      "0.75\n",
      "0.7571428571428571\n",
      "0.7642857142857142\n",
      "0.7714285714285715\n",
      "0.7785714285714286\n",
      "0.7857142857142857\n",
      "0.7928571428571428\n",
      "0.8\n",
      "0.8071428571428572\n",
      "0.8142857142857143\n",
      "0.8214285714285714\n",
      "0.8285714285714286\n",
      "0.8357142857142857\n",
      "0.8428571428571429\n",
      "0.85\n",
      "0.8571428571428571\n",
      "0.8642857142857143\n",
      "0.8714285714285714\n",
      "0.8785714285714286\n",
      "0.8857142857142857\n",
      "0.8928571428571429\n",
      "0.9\n",
      "0.9071428571428571\n",
      "0.9142857142857143\n",
      "0.9214285714285714\n",
      "0.9285714285714286\n",
      "0.9357142857142857\n",
      "0.9428571428571428\n",
      "0.95\n",
      "0.9571428571428572\n",
      "0.9642857142857143\n",
      "0.9714285714285714\n",
      "0.9785714285714285\n",
      "0.9857142857142858\n",
      "0.9928571428571429\n",
      "0.0\n",
      "0.007142857142857143\n",
      "0.014285714285714285\n",
      "0.02142857142857143\n",
      "0.02857142857142857\n",
      "0.03571428571428571\n",
      "0.04285714285714286\n",
      "0.05\n",
      "0.05714285714285714\n",
      "0.06428571428571428\n",
      "0.07142857142857142\n",
      "0.07857142857142857\n",
      "0.08571428571428572\n",
      "0.09285714285714286\n",
      "0.1\n",
      "0.10714285714285714\n",
      "0.11428571428571428\n",
      "0.12142857142857143\n",
      "0.12857142857142856\n",
      "0.1357142857142857\n",
      "0.14285714285714285\n",
      "0.15\n",
      "0.15714285714285714\n",
      "0.16428571428571428\n",
      "0.17142857142857143\n",
      "0.17857142857142858\n",
      "0.18571428571428572\n",
      "0.19285714285714287\n",
      "0.2\n",
      "0.20714285714285716\n",
      "0.21428571428571427\n",
      "0.22142857142857142\n",
      "0.22857142857142856\n",
      "0.2357142857142857\n",
      "0.24285714285714285\n",
      "0.25\n",
      "0.2571428571428571\n",
      "0.2642857142857143\n",
      "0.2714285714285714\n",
      "0.2785714285714286\n",
      "0.2857142857142857\n",
      "0.29285714285714287\n",
      "0.3\n",
      "0.30714285714285716\n",
      "0.3142857142857143\n",
      "0.32142857142857145\n",
      "0.32857142857142857\n",
      "0.3357142857142857\n",
      "0.34285714285714286\n",
      "0.35\n",
      "0.35714285714285715\n",
      "0.36428571428571427\n",
      "0.37142857142857144\n",
      "0.37857142857142856\n",
      "0.38571428571428573\n",
      "0.39285714285714285\n",
      "0.4\n",
      "0.40714285714285714\n",
      "0.4142857142857143\n",
      "0.42142857142857143\n",
      "0.42857142857142855\n",
      "0.4357142857142857\n",
      "0.44285714285714284\n",
      "0.45\n",
      "0.45714285714285713\n",
      "0.4642857142857143\n",
      "0.4714285714285714\n",
      "0.4785714285714286\n",
      "0.4857142857142857\n",
      "0.4928571428571429\n",
      "0.5\n",
      "0.5071428571428571\n",
      "0.5142857142857142\n",
      "0.5214285714285715\n",
      "0.5285714285714286\n",
      "0.5357142857142857\n",
      "0.5428571428571428\n",
      "0.55\n",
      "0.5571428571428572\n",
      "0.5642857142857143\n",
      "0.5714285714285714\n",
      "0.5785714285714286\n",
      "0.5857142857142857\n",
      "0.5928571428571429\n",
      "0.6\n",
      "0.6071428571428571\n",
      "0.6142857142857143\n",
      "0.6214285714285714\n",
      "0.6285714285714286\n",
      "0.6357142857142857\n",
      "0.6428571428571429\n",
      "0.65\n",
      "0.6571428571428571\n",
      "0.6642857142857143\n",
      "0.6714285714285714\n",
      "0.6785714285714286\n",
      "0.6857142857142857\n",
      "0.6928571428571428\n",
      "0.7\n",
      "0.7071428571428572\n",
      "0.7142857142857143\n",
      "0.7214285714285714\n",
      "0.7285714285714285\n",
      "0.7357142857142858\n",
      "0.7428571428571429\n",
      "0.75\n",
      "0.7571428571428571\n",
      "0.7642857142857142\n",
      "0.7714285714285715\n",
      "0.7785714285714286\n",
      "0.7857142857142857\n",
      "0.7928571428571428\n",
      "0.8\n",
      "0.8071428571428572\n",
      "0.8142857142857143\n",
      "0.8214285714285714\n",
      "0.8285714285714286\n",
      "0.8357142857142857\n",
      "0.8428571428571429\n",
      "0.85\n",
      "0.8571428571428571\n",
      "0.8642857142857143\n",
      "0.8714285714285714\n",
      "0.8785714285714286\n",
      "0.8857142857142857\n",
      "0.8928571428571429\n",
      "0.9\n",
      "0.9071428571428571\n",
      "0.9142857142857143\n",
      "0.9214285714285714\n",
      "0.9285714285714286\n",
      "0.9357142857142857\n",
      "0.9428571428571428\n",
      "0.95\n",
      "0.9571428571428572\n",
      "0.9642857142857143\n",
      "0.9714285714285714\n",
      "0.9785714285714285\n",
      "0.9857142857142858\n",
      "0.9928571428571429\n"
     ]
    }
   ],
   "source": [
    "n_qcd,m_qcd = calc_hist(\"../samples_for_gregor/dark-shower-final-constit-bg.h5\",\n",
    "                        \"../samples_for_gregor/dark-shower-final-img40-bg.h5\",\n",
    "                        800000+260000,1200000,1000)\n",
    "n_q200m10,m_q200m10 = calc_hist(\"../samples_for_gregor/dark-shower-final-constit-sig-Q200M10.h5\",\n",
    "                                \"../samples_for_gregor/dark-shower-final-img40-sig-Q200M10.h5\",\n",
    "                                0,140000,1000)\n",
    "#n_q200m20,m_q200m20 = calc_hist(\"../samples_for_gregor/dark-shower-final-constit-sig-Q200M20.h5\",\n",
    "#                                \"../samples_for_gregor/dark-shower-final-img40-sig-Q200M20.h5\",\n",
    "#                                0,140000,1000)\n",
    "n_q200m100,m_q200m100 = calc_hist(\"../samples_for_gregor/dark-shower-final-constit-sig-Q200M100.h5\",\n",
    "                                  \"../samples_for_gregor/dark-shower-final-img40-sig-Q200M100.h5\",\n",
    "                                  0,140000,1000)\n",
    "#n_q50m10,m_q50m10 = calc_hist(\"../samples_for_gregor/dark-shower-final-constit-sig-Q50M10.h5\",\n",
    "#                              \"../samples_for_gregor/dark-shower-final-img40-sig-Q50M10.h5\",\n",
    "#                              0,140000,1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "#colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "colors = [\"black\",\"green\",\"red\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASgAAAEKCAYAAAChY8gkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJztnXuYFNW16H+LQYGovBQJMtINggjyZkQ5Bo/xBfEayVEMGqIiGHKiqJgYL34enxGP3hgBg0dFAZWjQcUXMShGkcRoBEF5OEYCSk8YDOIDeagQZlj3j1019DTdPTU9Xd09Pev3ffV11a5du1bVdK/Ze+211hZVxTAMoxBplm8BDMMwUmEKyjCMgsUUlGEYBYspKMMwChZTUIZhFCymoAzDKFhMQRmGUbCYgjIMo2AxBWUYRsHSPN8C5ILDDjtMo9FovsUwjCbHihUrPlPVDple3yQUVDQaZfny5fkWwzCaHCJS0ZDrbYhnGEbBYgrKMIyCxRSUYRgFiykowzAKFlNQhmEULKagDMMoWEJVUCIyQkTWish6EZmc5HwLEXnCO79URKJe+ekiskJE1nifp8Rds8Rrc6W3HR7mMxiGkT9C84MSkRLgXuB0oBJ4W0QWqOr7cdXGA1tVtbuInA/cCYwGPgO+r6ofi0gfYBHQOe66Mapqjk2GUeSE2YMaAqxX1Y9U9V/APGBkQp2RwCPe/nzgVBERVX1XVT/2ysuBViLSIkRZDcMoQMJUUJ2BjXHHldTuBdWqo6pVwDbg0IQ65wLvqOruuLI53vDuBhGRZDcXkQkislxEln/66acNeQ4jCdFpUeQWITotmm9RjCKmoENdRORY3LDvjLjiMaq6SUQOAZ4GLgQeTbxWVWcCMwHKysps6ZoGEJ0WpWJbBZE2EYCafb1JkVuS/n8wjKwQZg9qE3Bk3HGpV5a0jog0B9oAn3vHpcCzwEWq+qF/gapu8j53AI/jhpJGiFRsq0Bv2qfj9SYlNikGQKRNBLlFaHtH2zxJZxQzYfag3gZ6iEhXnCI6H/hRQp0FwMXAX4FRwGJVVRFpC/wBmKyqb/iVPSXWVlU/E5EDgLOAV0J8BiMOXyklK7OelBEGoSkoVa0SkYm4GbgSYLaqlovIrcByVV0AzALmish64AucEgOYCHQHbhSRG72yM4CvgEWecirBKacHw3qGpk7i0M4wck2oNihVXQgsTCi7MW5/F3BekutuA25L0ezgbMpo7E+8Yoof2hlGriloI7mRHxJtToaRLyzUxTCMgsUUlJE1zC/KyDamoIysoTcpFdsalOHVMGphCsrIKr5flPWkjGxgRnKjhmy4FZhflJFNTEEZNdjsnVFo2BDPMIyCxRSUYRgFiykooyZ1SjZDWsxYbmQDs0EZodiezFhuZAPrQWVAZWUlI0eOpEePHnTr1o2JEyeye7fLp7ds2TJOOukkevbsycCBA7n00kv5+uuvefjhh+nQoQMDBw6kR48eDB8+nDfffDPPT2IkMu75cRz+68Pp8z99apW/tP4les7oSfd7unPHX+7Y77pF6xcxbM4wymaW0fe+vox9biyfff1Zyvt8+MWH9L2vb62y3VW76Tq9K+VbyrPzMMWAqhb9NnjwYM0We/fu1eOOO05nz56tqqpVVVU6btw4vfLKK3Xz5s3apUsXffPNN2vqP/XUU7p582adM2eOXn755TXlixcv1o4dO+r777+fNdkyhZsJrY1stJ1L/hT7k674eIUee++xNWVV1VXabXo3/fCLD3V31W7td18/Ld9SXnP+yfee1H739dMPv/iwpv5tf7pNN27bmPI+1Xurte0dbbV6b3VN2T1v3aMXPXtRCE+VP3CZSzL+7doQr54sXryYli1bcskllwBQUlLC1KlTiUQilJSUcPHFFzN06NCa+qNGjUrazne/+10mTJjAzJkzmTp1ak5kT6QxpVM576nz6HhQR1ZuXsnG7Rt57JzHeGDFAyytXMqwLsOYNXJWVu5zUuQkYl/GapUt27SM7u27061dNwDOP/Z8nv/geXp36M1X//qKK168glcverXmfEmzEq4/6fqa6zds3cCkRZPYtH0TzaQZc/9jLj0P60mXNl2IfRmjW7tufLPnG37z19+wZOySrDxHsWAKqp6Ul5czeHDtjC+tW7cmGo2ycuVKrrrqqsBtDRo0iAceeCDbIgamMfk9rflkDUMHD2XGmTO4/fXbGb9gPEsuXkKHgzpQencpu6t206J56nU1hs0Zxo7dO/Yrv+uMuzit22lp771pxyaObL0vOWxp61KWbloKwMJ1C+n/7f4ce/ixSa/dU72HS39/KTPPmslR7Y9i4bqF3PHGHcwZOYdeh/Xig88+oFu7btz79r18/+jvE20bDfA2mg6moPKI6wEXN5E2EaLTokmzcQZlV9Uuvtz1JZNOmASAIIwfOJ5Oh3QCXI/lwJID07bx+iWvZ3z/dJR/Wk6fDvvsVVe+eCWLNyzm4AMP5q1L3+K5D56jfEs55z55LgBVe6sY1mUYAL0O68Xaz9ZyUuQkZiybwdJLl4YiY2PGFFQ96d27N/Pnz69Vtn37djZv3sxpp53GihUrGDkycXWt5Lz77rv06tUrDDELhtikWINn8sq3lDOo0yCaiZvTWfXJKn5W9jMAKrdXcsQhR7Dow0VcvvByhpYO5Y2Nb7DwRwvp1WHfu21ID6rzIZ3ZuH3fAkWV2yvpfIhboKhV81a12r3ne/fw0vqXeOidh2pknXLKFMYPGr9fu7069OLVj15l+lvTGdN3DB0P7hj0lTQZbBavnpx66ql8/fXXPPqoW0imurqaX/ziF0ycOJFrrrmGRx55hKVL9/0nfOaZZ/jkk0/2a+dPf/oTM2fO5Cc/+UnOZG+srNmyhv4d+9ccr/5kNf069gNg1eZV9Du8H9G2US7ufzF3nHYHo3qNqqWcwPWgVv7nyv22upQTwHGdj2Pd5+vYsHUD/6r+F/PK53F2z7MBGN59OE//7Wk+3uGWcVRV/vjhHxnUaRAAnQ7uxKIPF7FX97pn+WRNTc+512G9WPbxMmavnM0vT/xlA99ScWIKqp6ICM8++yzz58+nR48eHHrooTRr1ozrr7+ejh07Mm/ePK655hp69uxJr169WLRoEYcccggATzzxBAMGDODoo4/m9ttv5+mnn86oBxWNRhERotFolp+uMFnzyRoGfHsA4IZ731R9Q7tW7YB9ymrV5lX079ifd/75Dv2/3T9dc2m54OkLGDprKGs/X0vp3aXMemcWzZs1Z8aZMxj+v8PpdW8vftj7hzU2pwHfHsCUU6Yw4n9HMPCBgRz/0PF8U/UNF/a7EIBxA8exV/fS695eDLh/AHe+cSf+Uo5HH3o0az5Zw4RBE2jb0lbFSYY0BTtIWVmZLl8ezkrpb775JhdccAHPPvssgwYNCuUePtFolIqKCiKRCLFYDBGptx0rfuYum0ZyuUVSthV/z4bYotJx/avXM2HwBF6LvcaO3Tu44vgrQrmPUT9EZIWqlmV8vSmoxkOiQspEQfmKxA9ByZbCSKeg6lPHKC4aqqBsiFck1HfYF5sUC603YxjZwhRUAVMfpVNRUYGqUlFhKXeN4sEUVAHiKybY5yslIkQitT2+I5FIozKWW4YDo76YH1QB4veGfGKxWNJ6fnk0Gt1PeRUiluHAqC/WgyoCYrFYjbIK0qtqTL0uo2ljCqrIiMVitWxRyexYZqsyGgs2xCty/OGib9MyjMaE9aCKFH+o1xhsU4aRClNQecIfevlbNBqtKcuGUvGHeom2KcNoTJiCyhP+0MvffOKVSjbxFZZhNCZMQRUI8TNxuSASidhMnlHwhKqgRGSEiKwVkfUiMjnJ+RYi8oR3fqmIRL3y00VkhYis8T5PibtmsFe+XkTukUY2bsnmMK4h+MowcZhZJ9EoiLhPwwiZ0GbxRKQEuBc4HagE3haRBar6fly18cBWVe0uIucDdwKjgc+A76vqxyLSB1gEdPauuQ/4CbAUWAiMAF4M6zmyTaITZj6JV1KBZ/oqKkDVKSnDCJkwe1BDgPWq+pGq/guYBySmmhwJPOLtzwdOFRFR1XdV9WOvvBxo5fW2OgGtVfUtb8WIR4EfhPgMRn2wnpWRZcJUUJ2BjXHHlezrBe1XR1WrgG3AoQl1zgXeUdXdXv3KOto0cok/5APXs4Laiso/H1dmMXlGUOoc4onIObih1+GAeJuqauuQZUNEjvXufUYG104AJgB06dIly5I1UaJRSLSd+UM+P77ON/T7Ssv3WI8bFlpMnhGUID2o/wecraptVLW1qh4SUDltAo6MOy71ypLWEZHmQBvgc++4FHgWuEhVP4yrX1pHmwCo6kxVLVPVsg4dOgQQN1wKxTjeICoq9imgSMQpnAY8j/WkjLoIYiT/RFX/lkHbbwM9RKQrTomcD/wooc4C4GLgr8AoYLGqqoi0Bf4ATFbVN/zKqvpPEdkuIifgjOQXAb/NQLacU0jG8ayQBZcI60kZdRFEQS0XkSeA54DdfqGqPpPuIlWtEpGJuBm4EmC2qpaLyK245ZAXALOAuSKyHvgCp8QAJgLdgRtF5Eav7AxV3QJcBjwMtMLN3jWaGbxCJz48Jpc+WYaRiiAKqjXwNbXtQAqkVVAAqroQ5woQX3Zj3P4u4Lwk190G3JaizeVAn2TnjIYR73ZQi2jUDe+yPTz12t3QBrgpu00bxUGdCkpVL8mFIEYB4xvC60O8jSpVahev3aj5VBkpqNNILiKlIvKsiGzxtqc9A7ZRpGQllXAs5pRa/FDRV1rmK2UEJMgs3hycMfsIb/u9V2YUKTHcGH5JtpPa+UoLas0AxtpgistIShAF1UFV56hqlbc9DOR/3t6oF9FpUeQWIdImgB3JH3qFJUxC76rr1bhjy/JpJBBEQX0uIj8WkRJv+zGer5JR+PiKCUBv0nqvhdfIYrELgttvv73W8b/9279l1M7NN9/MXXfdlbb8xhtv5JVXXsmo/cZAEAU1DvghsBn4J85fyQznjQR/efOMFumMRFDckC9MfIfNxo6qsnfv3v0U1JtvvhnaPW+99VZOO+200NrPN3UqKFWtUNWzVbWDqh6uqj9Q1X/kQjgjz3hDsa5h32ZSrGCWRJ88eTL33ntvzXF8b+XXv/41xx13HP369eOmm5xfRCwWo2fPnlx00UX06dOH8ePH88033zBgwADGjBkDwMEHH1zT3p133knfvn3p378/kye7DEQPPvggxx13HP379+fcc8/l66+/Dizv2LFjmT9/PuCiFW666SYGDRpE3759+eCDDwD46quvGDduHEOGDGHgwIE8//zzAJSXlzNkyBAGDBhAv379WLduXaavLTRSKigRudb7/K2Xd6nWljsRDSN3jB49mieffLLm+Mknn2T06NG8/PLLrFu3jmXLlrFy5UpWrFjBn//8ZwDWrVvHZZddRnl5OXPmzKFVq1asXLmSxx57rFbbL774Is8//zxLly5l1apVXHvttQCcc845vP3226xatYpevXoxa9asjOU/7LDDeOedd/jZz35Wo1inTJnCKaecwrJly3jttdf45S9/yVdffcX999/PVVddxcqVK1m+fDmlpW5y/swzz+Tjjz9Od5uckc4Pyg9vWZ4LQQyjEBg4cCBbtmzh448/5tNPP6Vdu3YceeSRTJ8+nZdffpmBAwcCsHPnTtatW0eXLl2IRCKccMIJdbb9yiuvcMkll/Ctb30LgPbt2wPw3nvv8V//9V98+eWX7Ny5k+HDh2cs/znnnAPA4MGDeeYZ50v98ssvs2DBghqFtWvXLv7xj38wdOhQpkyZQmVlJeeccw49evQAYOHChckbzwMpFZSq/t7b/VpVn4o/JyL7eX8bxUtTC4E577zzmD9/Pps3b2b06NGAsy9dd911/PSnP61VNxaLcdBBBzXofmPHjuW5556jf//+PPzwwyxZsiTjtlq0aAFASUkJVVVVgJP96aefpmfPnrXq9urVi+OPP54//OEPnHnmmTzwwAOccsop+7WZT4IYya8LWGY0ZvycTUkyFCQuBlrsjB49mnnz5jF//nzOO8/9Lx4+fDizZ89m586dAGzatIktW7Ykvf6AAw5gz549+5WffvrpzJkzp8bG9MUXXwCwY8cOOnXqxJ49e/YbFmaD4cOH89vf/rYmWP3dd98F4KOPPqJbt25ceeWVjBw5ktWrV2f93g0lnQ3qeyLyW6Bzgv3pYaAqZxI2cgo6zUpisjl/y1MvqVAcNo899lh27NhB586d6dSpEwBnnHEGP/rRjxg6dCh9+/Zl1KhR7NixI+n1EyZMoF+/fjVGcp8RI0Zw9tlnU1ZWxoABA2qGXL/61a84/vjjOfHEEznmmGOy/jw33HADe/bsoV+/fhx77LHccMMNgLOv9enThwEDBvDee+9x0UUXAYVlg5JUKUBEpD8wALgVuDHu1A7gNVXdGr542aGsrEyXL8+PKc3P950v5BZJPUMmAl4u8iAy+qEvyYZ5Qe4TWFYRolMjmblGGAWFiKxQ1bJMr09ng1oFrBKRx7x0vEYTJxaLheq46ftDKc5/yzCC2KDWichHiVvokhkFSVYCiVNQ4w8VibBhatabNxohQfJBxXfPWuLyN7UPRxyj0EmZMyq7N7EULAYQzJP887htk6pOA/5PDmRr1BS0cdwwGglBVnUZFHfYDNejCm3Bz2Ih3znIo9OiVGyrCJa9oJCJz+bZBHywjNoEUTS/iduvwsWO/jAUaYys4QcJN1ZibXDDvEjEVjJuwgRJ+fvdXAhiGPGcfHPE6wGGn03BKFyCDPEOxaW0/w4u0eJfgFtV1XJCFSDFMrTbb0mq+BznNtRrMgQZ4s0D/oxbghxgDPAEULxJaBoxuRra5Tw+L3HFYqNJEMQPqpOq/kpVN3jbbUDHsAUzCptijs+LxWIcc8wxjB07lqOPPpoxY8bwyiuvcOKJJ9KjRw+WLVuWMsdSLBZj2LBhDBo0iEGDBtUkq1uyZAknn3wyo0aN4phjjmHMmDE1kyiTJ0+md+/e9OvXj2uuuSZvz12QqGraDbgbt6BmM2/7IXBXXdcV0jZ48GDNNe7V5h5uruO+kci+qLtIxF3TAFn9a9PetyHtJ7abg/e6YcMGLSkp0dWrV2t1dbUOGjRIL7nkEt27d68+99xzOnLkSL3uuut07ty5qqq6detW7dGjh+7cuVO/+uor/eabb1RV9e9//7v6373XXntNW7durRs3btTq6mo94YQT9PXXX9fPPvtMjz76aN27d29NW8UEbpHejH+7KYd4IrIDZ3MSYBIw1ztVAuwETNU3RjJZ464J0rVrV/r27Qu44OFTTz0VEaFv377EYjEqKyuT5lg64ogjmDhxIitXrqSkpIS///3vNW0OGTKkJincgAEDiMVinHDCCbRs2ZLx48dz1llncdZZZ+X+YQuYdLF4h+RSEKPxU0w5o/y8SgDNmjWrOW7WrBlVVVWUlJQkzbF0880307FjR1atWsXevXtp2bJl0jb9fE3Nmzdn2bJlvPrqq8yfP58ZM2awePHikJ+u8ZAu3cox3uegZFvuRDQKGd9YDuTGJuXP5vlbnlKzpMqxtG3bNjp16kSzZs2YO3cu1dXVadvZuXMn27Zt48wzz2Tq1KmsWrUqdNkbE+lm8X4OTKC2o6aPAoWVes9IT7xHdhapic3L1aosib2zPM3q3XDDDUyaNIl+/fqxd+9eunbtygsvvMBll13Gueeey6OPPsqIESPqzLa5Y8cORo4cya5du1BV7r777hw9QeMgZT4oABFpBgxV1TdyJ1L2yUc+qHzlgUqZlylNTqZsyOrfN2lbAfNBJSPerytpfqgGtG2ET0PzQaV1M1DVvcCMTBtvqkSj0cIJEvazZhaKPPXET8Fi+aGaJkEcNV8VkXOBZzQfXYJGSL4DhWths3ZGIyaIo+ZPgaeA3SKyXUR2iMj2kOUyGilhJrQzmh5B8kEdoqrNVPVAVW3tHbcO0riIjBCRtSKyXkQmJznfQkSe8M4vFZGoV36oiLwmIjtFZEbCNUu8Nld62+HBHtXIBcXsYW7knjoVlIi8GqQsSZ0S4F7ge0Bv4AIR6Z1QbTywVVW7A1OBO73yXcANpHYGHaOqA7wt+do/TYzotChyizT6IGHDiCedH1RLEWkPHCYi7USkvbdFgc4B2h4CrFfVj1T1X7ig45EJdUYCj3j784FTRURU9StV/QtOURkB8IOEa2a6GrlxPBF/QYXotGjCiUhBLFVlhEM6I/lPcSEuRwArcCEvANsJNrPXGdgYd1wJHJ+qjqpWicg24FDgszraniMi1cDTwG1mvE9CkRnH90u/UnPClVuWg+IkXajLdGC6iFyhqr/NoUx1MUZVN4nIITgFdSHwaGIlEZmAczSlS5cuuZXQMIysEGQWb7OnDBCR/xKRZwKGumwCjow7LvXKktYRkeZAGyBtIjxV3eR97gAexw0lk9WbqaplqlrWoUOHAOIa2STns3mRiA3zipAgCuoGVd0hIt/BJambBdwX4Lq3gR4i0lVEDsSlbFmQUGcBcLG3PwpYnG64JiLNReQwb/8A4CzgvQCyFDXRadGCM47nfDYvFnPDWqOoCOKo6Uc7/h9gpqr+QURuq+siz6Y0EViES9EyW1XLReRWXI6YBThlN1dE1gNf4JQYACISA1oDB4rID4AzgApgkaecSoBXgAeDPWrx0tgXSDCMVARRUJtE5AHgdOBOEWlBsJ4XqroQWJhQdmPc/i7cQqDJro2maHZwkHsbhtH4CaJofojrBQ1X1S9xqwr/MlSpDMMwSO8H5XuLtwSWAJ97flG7gdymBmgkFMRqwkXm/5RISn8ooyhJN8R7HGeEXsG+1L8+CnQLUa5GSUEECReZ/1MiKf2hjKIknR/UWd5n19yJYxgNwNbOKzrSLZqQ1tdJVd/JvjiG0QDMq7zoSDfE81P9tgTKgFW4YV4/nA1qaLiiGUHZMBWYEy3IXkMkEjH/JCNjUhrJVfW7qvpd4J/AIM8rezAwkP09wo08Et3m7RSgcbwYVngx8kcQP6ieqrrGP1DV90SkV4gyGZlgimAfZosqGoIoqNUi8hDwv97xGGB1eCIZRgMxW1TREERBXQL8DLjKO/4zwWLxDMMwGkSdCsoLR5nqbUYB4S/JVLxeT0ZTJ1BMnVGYWJCwUeyYgjJygojUbDnNEVXo6YDHjYPDD4c+fWqXv/QS9OwJ3bvDHXcEP7doEQwbBmVl0LcvjB0Ln6VJUPvhh65ePLt3Q9euUF6e8WNlC1NQRk5Q1ZotGzmiAsXkxWIu7KeQ/bDGjnUKJ57qarj8cnjxRXj/ffjd79xnXeeeegquvRYeeQSWL4eVK6FHD9iVJrV/165QWQl79+4rmzkTTjoJjj02q4+aCek8yX8Pqc0bqnp2KBIZRgD8mLz41WySLo2eKeedBx07uh/5xo3w2GPwwAOwdKnrocyalZ37nHTS/q4Qy5a53lE3L9z1/PPh+eehd+/U5yIRuOIKePXVfedKSuD66/e1u2EDTJoEmzZBs2Ywd67riXXp4mTo1g2++QZ+8xtYsiQ7z9dA0hnJ7/I+zwG+zT43gwuAT8IUykiPbxwvtCya+SC04OE1a2DoUJgxA26/HcaPdz/aDh2gtNQNg1q0SH39sGGwY8f+5XfdBaedlv7emzbBkXHZsktLnWJMd27hQujfP3WvZ88euPRS1zs66ihX/447YM4c6NULPvjAKah774Xvf79ghsXpgoX/BCAiv1HVsrhTvxcRS7eSR8w4Xk/q67i5axd8+aXrbYC7dvx46NTJHZeUwIEHpm/j9dcbJHK9KS+vbce68kpYvBgOPhjeeguee87VOfdcd76qyilRcApq7VrXm5sxY58yLACC2KAOEpGa1Coi0hU4KDyRjGIn5wsq1NcWVV4Ogwa5YRDAqlVwvLdiWmUlHHGEM0YfdRT8+MfOjvO3v9VuY9gwGDBg/+2VV+q+f+fObljpU1npytKda9Wqdhv33ON6a6Wl+55hyhQ3ZF25Et57D+7z3Bn9HtT06TBmjBvaFghBHDWvBpaIyEe4YOEIbs08I99Eo+5HV2Dxd3Xhx+dJFj29I20iRKdFs2OHWrPGDZd8Vq+Gfv3c/qpVbj8ahYsvdrNw06e7H3k8DelBHXccrFvnbEadO8O8efD44+nP7dkDP/gB/OIXToGqwh//6BQtuN7fokVwySVO8a5Z43pcIk72//5vpzxXrMhc7hAI4qj5koj0AI7xij5Q1d3himUEosiT09WH2KRY9uxQa9bAEG81s127nOG4XTt37CurVaucEnvnndrKrL5ccIGzbX32mevt3HKLG07OmAHDh7tZu3Hj9tmWmjdPfW7KFBgxwg1BDzjAuRpceKE7N24cvPaaU0atWjnl9L+eWfnoo90zT5kCbdtm/iwhIHVlgBSRbwE/ByKq+hNPWfVU1RdyIWA2KCsr0+XLwzebiUhOMmrG2orLYJClYNhsyC23SGq7mEhSRZrt95VWhjRyZMT118OECe5Hv2OHm0Ez9kNEViTYsOtFkCHeHFzaXz//0ybgKaDRKKhiI7qNoug5+baoSCSSm7Qs2cxyMGWK+xw7tqFSGWkIoqCOUtXRInIBgKp+Ldk0HhQB0WiUioqK/C6W0AgJwxZVxw3xbpib+xkNJoiC+peItMJz2hSRo3AruxgeBbFYgmEUIUHcDG4GXgKOFJHHgFeBa8MUyjAywZakKj6CzOK9LCIrgBNwbgZXqWqa6EMjLCy9SnpsSario84elIi8Chyvqn9Q1RdU9TMRmZkD2YwEltxcgd5Mo/N7Kjh8Y3mhZzowAg3xugL/V0RuiivLeNrQyAB/tWBws3dFlmc7b57lhZ7pwAikoL4ETgU6isjvRaRNyDIZiXgOmV2vzrcg4RCLxbKWhsUoLoIoKFHVKlW9DHga+AtweLhiGYZhBFNQ9/s7qvowMBZ4OSR5jBT4OY+KmZwP9YyCJ13Cutaquh14SkTax53aAFwTumRGLZpCepWcO26CraFX4KRzM3gcOAsX5qI4FwMfBbolu8gwGhXmXV7QpFv6/Czvs6uqdvM+/S2QchKRESKyVkTWi8jkJOdbiMgT3vmlIhL1yg8VkddEZKeIzEi4ZrCIrPERzJ6qAAAUj0lEQVSuucfCboqPSCRiwzwDSD/EG5TuQlV9J915ESkB7gVOByqBt0Vkgaq+H1dtPLBVVbuLyPnAncBoYBdwA9DH2+K5D/gJsBRYCIwAXkwni9G4iMViDRrm+R7lWc9TbuScdEO836Q5p8ApdbQ9BFivqh8BiMg8YCQQr6BG4kJpAOYDM0REVPUr4C8i0j2+QRHpBLRW1be840eBH2AKyojDPMqLh3Q5yb/bwLY7A3G5SakEjk9VR1WrRGQbcCiQKpSms9dOfJudk1UUkQnABIAuXbrUV3bDMAqAINkMEJE+QG+gpV+mqo+GJVQ2UNWZwExwCevyLE5meCl9Y20gmm9ZDCMP1KmgvBCXk3EKaiHwPZyzZl0KahMQtz4OpV5ZsjqVItIcaAN8XkebpXW0WTz4HuS3iAUIG02SII6ao3ChLptV9RKgP06R1MXbQA8R6SoiBwLnAwsS6iwALo67z2JNk1hJVf8JbBeRE7zZu4uA5wPIYjRBLP1K4yfIEO8bVd0rIlUi0hrYQu2eUVI8m9JEYBFQAsxW1XIRuRVYrqoLgFnAXBFZD3yBU2IAiEgMaA0cKCI/AM7wZgAvAx4GWuGM40VtIG8KHuRhUS9juTlsFiRBFNRyEWkLPIhz2twJ/DVI46q6EDcsjC+7MW5/F3BeimujKcqXs7/rQdHSFDzICwJz2CxI6hziqeplqvqlqt6P82m62BvqGUZoZDMur15DPb8nZY6iBUHQWbx+uImk5t5xd1V9JkS5jCaOH5cXjUYbvPJLvYZ61pMqKILM4s0G+gHlwF6vWAFTUEbo5CWA2CgYgvSgTlDV3qFL0gix5aYMI1yCuBn8VURMQSXBX24q24tOVrZvDiJUtivJaruG0dgI0oN6FKekNuPWwxNAVbVfqJI1YUq3VoNqLY9Uw2iKBFFQs4ALgTXss0EZhmGEThAF9annVGkYhpFTgtig3hWRx0XkAhE5x99Cl8ww4siGX1RGoS/+kl/mF5UXgvSgWuFsT2fElZmbQQjYysGpyYZfVEZ5oryAbfOLyg9pFZSXFXO1qk7NkTxNmoptFS605Wb7MaQiZ35R8bF5Rt5IO8RT1WrgghzJ0qSJTotaUHAh4a8+bIHDeSXIEO8Nb+GCJ4Cv/MK6cpIb9aOm92SEjuUsbzwEUVADvM9b48qC5CQ3jILEcpY3HupUUFnITW4YWcef1WtIELFR+NTpZiAibUTkbhFZ7m2/EZEgGTWN+uJPaZthtk5isRiqSkVFRcZtRNpE6p9t09wOckoQP6jZwA7gh962HZgTplBNkQ3+PKkZZnNGbFKMim0BFZw/qwfub9QAxWgEJ4gN6ihVPTfu+BYRWRmWQE2V6Dbgy1i+xTBSYf808kKQHtQ3IvId/0BETgS+CU+kwifeWbDBbU2LmrG2AWQz86ZReATpQf0n8KhndxLc4gZjwxSq0PHTrGSlLXPObBANddzM2OUgEnF2KOtZhUqQWbxVQH9vRRdUdXvoUhlGjsjY5SAWs/CXHBAk5W8L4Fy8nOT+fypVvTXNZYaRUyKRCNFo1FwOiowgQ7zngW24Jad2hytO08EPDN44vcQN78y1oEHEYjHLW16EBFFQpao6InRJmhi1bE9ZsmcZRrERZBbvTRHpG7okTYwNUzGnzAIio1xRtoZe6ATpQX0HGCsiG7Cc5A2mJufTNqznlGUaEv6SkbHc1tALnSA9qO8BPXAJ674PnOV9GhlgWQvCww9/AXLrG2U9qdAI4mZgPv1GoyLni31aTyo0gvSgDKNRYl7mjZ8gNigjC/i2J8uamTts2fTGjymoHGG2J8OoPzbEyzWW86lR4Adx1ztflJFVQlVQIjJCRNaKyHoRmZzkfAsRecI7v1REonHnrvPK14rI8LjymIisEZGVIrI8TPlDwV/GyEIyChq/xxs4X5QRCqEpKG/Jqntxbgq9gQtEpHdCtfHAVlXtDkwF7vSu7Q2cDxwLjAD+x2vP57uqOkBVy8KSPxnZTLNi5I76GMvjsxsY+SdMG9QQYL2qfgQgIvOAkcD7cXVGAjd7+/OBGeIsmiOBeaq6G9ggIuu99v4aorx10pA0KxumYjF3eaI+xvIGrfISv5ae9ZCzQphDvM7AxrjjSq8saR1VrcIFJR9ax7UKvCwiK0RkQghyZ5UaW4bvOW5f3OLFX0sPzHEzSzRGI/l3VHUQbuh4uYiclKySiEzwF3r49NNPcythHDZ71wTxFZXlLW8wYSqoTcCRccelXlnSOiLSHGgDfJ7uWlX1P7cAz+KGfvuhqjNVtUxVyzp06NDghzEaP74tyt/MgbPwCVNBvQ30EJGuInIgzui9IKHOAuBib38UsFidkWcBcL43y9cVFwu4TEQOEpFDAETkIFx84HshPkODsawFhYMfq+dvQZasyijLQc3FFqPXUEIzkqtqlYhMBBYBJcBsVS0XkVuB5aq6AJgFzPWM4F/glBhevSdxBvUq4HJVrRaRjsCznrGzOfC4qr4U1jNkg6hlLWjU+EZz35ZYr9zlFqPXYCRbyf8LmbKyMl2+vOEuUyJS/1k8KfyEdBk9V2Ibt0hqW1uBvoNMnjvtc6a+UUE+fy4QkRUNcQdqjEZyw2hc2FAvY0xBhURl++YgQmW7krorG3nBX2ghdGxWL2MsWDgkSrdWgyql+RbESIkttFD4WA8qBCzAtHjxZ/UymtnzF/s0AmM9qBCwANPGQ33zmMfP4Nlin+FjCspo0uQ8qZ3F69ULU1CGkUvMN6pemA0qi/jOfBunl5jneBPAvMzDxxRUFvEDg0u3Vlv3vZGRyQILsUmxzJPametBIExBBcAS1RU/tqZeYWIKKgB+orr6rlZrND4yUVQNGupZTyotpqCyiGUuKB58RRUk40GDhno+1pNKis3iZQF/zTu1zAVNmvh85vVOHWyze0mxHlQWsKyZxY9vh0w35PN7UoAtWZUlTEEZRhr82T0gsG2qQUM+f6jnb018yGdDvCxgK7YUL4kTI/XxPM9oyJc4EdPEh3zWg8oCtmJL0yM+v3mq3pQN+RqOKSjDyID4/OZ1zfTFKyrLgFA/TEEZRgMJ6oUemxSrv10qFmvSPlKmoOogGo2m9CC3rJkG1M9nKiOasI+UKag6qKioSOlBXpM184uq3AplFCSZxPMFogmvWGyzeIaRJfx/ZPGxm4n/3PyZvfhjW8YqNaagDCPLpHNFSFRG9c7K2cSwIV4G+HmfDCMdoQ35mpBNynpQGbDk5grn+2SOmUYakvWkotEoFRUVNcO/jIZ8/lAvGk0+3CuidMKmoDLAljM36kP8wgx+6h5faTVoyJdKCRWRjcqGePXAhnZGJsTnmPJdVoIO/6LTok3aA916UPXAhnZGQ4if0UtlSE+M32tQwLG/34iHe9aDSkGyNL8Wc2dkm/iYPhGBadSK34u0ieyXsdPvyafsWfl+U0XgO2U9qBT4tgLDCJNEP6n4f4waq/398xVTpE0EvUmDmRsSDeqNrEdlCioAle2bU7q1msp2JZTmWxijqEkc+vmzfkBSpZUMv2dVywDfSBWVKagA1IS05FsQo8kQP/Pn9+QTPdQTXRRqrm0TSW27SuWi4JsyKioKSnmFqqBEZAQwHSgBHlLVOxLOtwAeBQYDnwOjVTXmnbsOGA9UA1eq6qIgbTaUeD8V8AKCredk5Jhk8Z+JoTQ+vsKq6W1FIDKpDv+qxPZ9G5VqQbkphKagRKQEuBc4HagE3haRBar6fly18cBWVe0uIucDdwKjRaQ3cD5wLHAE8IqIHO1dU1ebDSLR9uT3ngyjUEhrt1J1iurq2j2oikkVaW1WkUlxCix+FtA/jsWcEstxDyvMHtQQYL2qfgQgIvOAkUC8MhkJ3OztzwdmiPvXMBKYp6q7gQ0ist5rjwBtZkSynpPZnYzGQKq0xMmIt2nFU0uBXVL73MbplZT6divV1B7s4H4vX1TtU2YNJEwF1RnYGHdcCRyfqo6qVonINuBQr/ythGs7e/t1tZkRSyoqiIJ7qSLQrsTsTkbREWTx2UQlduSkamgLUAG3yH4KDIAvgWmwobq6JkdaaRaGi0VrJBeRCcAE73C3iLxXrwa2Voc9Fj8M+CzMG9QHz6bRIJnk5jTvK/N3WVDvKY5ClCscmaYFr9p1u7ez7/fTsyG3DlNBbQKOjDsu9cqS1akUkeZAG5yxPN21dbUJgKrOBGYCiMhyVS3L7DHCwWQKRiHKBIUpV6HK1JDrw/QkfxvoISJdReRAnNF7QUKdBcDF3v4oYLE6C/UC4HwRaSEiXYEewLKAbRqGUSSE1oPybEoTgUU4l4DZqlouIrcCy1V1ATALmOsZwb/AKRy8ek/ijN9VwOWqWg2QrM2wnsEwjPwiTSGcQ0QmeEO+gsFkCkYhygSFKVcxytQkFJRhGI0Ty2ZgGEbBUtQKSkRGiMhaEVkvIpPzJMORIvKaiLwvIuUicpVX3l5E/igi67zPdnmQrURE3hWRF7zjriKy1HtfT3gTEbmWqa2IzBeRD0TkbyIyNN/vSkSu9v5274nI70SkZa7flYjMFpEt8e4yqd6LOO7xZFstIoNyLNevvb/fahF5VkTaxp27zpNrrYgMr6v9olVQcaE23wN6Axd4ITS5pgr4har2Bk4ALvfkmAy8qqo9gFe941xzFfC3uOM7gamq2h3YigtFyjXTgZdU9Rigvydf3t6ViHQGrgTKVLUPbnLGD8vK5bt6GBiRUJbqvXwPN/PdA+cLeF+O5foj0EdV+wF/B64DSAhhGwH8j/c7TY2/vnyxbcBQYFHc8XXAdQUg1/O4WMK1QCevrBOwNsdylOK+1KcALwCCc/Jrnuz95UimNsAGPNtoXHne3hX7oh3a42a9XwCG5+NdAVHgvbreC/AAcEGyermQK+HcfwCPefu1foO42fih6dou2h4UyUNtOqeomxNEJAoMBJYCHVX1n96pzUDHHIszDbgW2OsdHwp8qar+Msn5eF9dgU+BOd7Q8yEROYg8vitV3QTcBfwD+CewDVhB/t8VpH4vhfTdHwe86O3XW65iVlAFhYgcDDwNTFLV7fHn1P07ydl0qoicBWxR1RW5umdAmgODgPtUdSDwFQnDuTy8q3a4gPSuuMwaB7H/kCbv5Pq9BEFErseZOB7LtI1iVlBBQm1ygogcgFNOj6nqM17xJyLSyTvfCdiSQ5FOBM4WkRgwDzfMmw609UKOID/vqxKoVNWl3vF8nMLK57s6Ddigqp+q6h7gGdz7y/e7gtTvJe/ffREZC5wFjPGUZ0ZyFbOCKoiwGBERnMf831T17rhT8WE+F+NsUzlBVa9T1VJVjeLey2JVHQO8hgs5yrlMnlybgY0i4geYnoqLJsjbu8IN7U4QkW95f0tfpry+K49U72UBcJE3m3cCsC1uKBg64pJKXgucrapfJ8ibLIQtNbkyNuZjA87EzSJ8CFyfJxm+g+t6rwZWetuZOJvPq8A64BWgfZ7kOxl4wdvv5n1h1gNPAS3yIM8AYLn3vp4D2uX7XQG3AB8A7wFzgRa5flfA73A2sD24nub4VO8FN+Fxr/e9X4ObgcylXOtxtib/+35/XP3rPbnWAt+rq33zJDcMo2Ap5iGeYRiNHFNQhmEULKagDMMoWExBGYZRsJiCMgyjYDEFZeyHiCwRkdBzW4vIlV7Ggow9jTO4Z1REfhR3XCYi93j7J4vIv4V037EickQYbRczpqCMrBLnXR2Ey4DT1TmJ5oooUKOgVHW5ql7pHZ4MhKKggLG4UBmjHpiCaqR4PYG/iciDXq6il0WklXeupgckIod5IS3+f/HnvNxBMRGZKCI/9wJz3xKR9nG3uFBEVno5kIZ41x/k5f9Z5l0zMq7dBSKyGOc4mCjrz7123hORSV7Z/ThnxxdF5OqE+iUicpdXf7WIXOGVn+rdd40nRwuvPCYit4jIO965Y7zyf/eeYaV33SHAHcAwr+xqr9f0ghfI/Z/A1d65YSLysIiMipNrZ9z+L0XkbU++W9L9Tbw2yoDHvLZbicgd4nKErRaRuzL6EjQFcu0pbFvWPHijuEDMAd7xk8CPvf0leN7DuLXSYt7+WJyX7yFAB1xk/n9656biApn96x/09k/CS6UB3B53j7Y4L/2DvHYrSeLhDQzGeTMfBBwMlAMDvXMx4LAk1/wMF4fnpzNpD7TEeScf7ZU9GidvDLjC278MeMjb/z1word/MC4Y+WQ8z3mvvOYYt8r1NXHnHgZGxR3v9D7PwC1pJrh/8i947yno3+RQnCe17yjdNt/fp0LdrAfVuNmgqiu9/RW4H0hdvKaqO1T1U5yC+r1Xvibh+t8BqOqfgdbisiKeAUwWkZW4H1xLoItX/4+q+kWS+30HeFZVv1LVnbhg22F1yHga8IB66Uy8dnt6z/t3r84jOKXg4wdhx7+HN4C7ReRKnBKoIjuc4W3vAu8Ax+DiyiDY32QbsAuYJSLnAF8nqWNQxCsLNxF2x+1XA628/Sr2Dd9bprlmb9zxXmp/HxJjoBTXYzhXVdfGnxCR43GpUfKJ/xzVeM+hqneIyB9wsY9vSIAUswnUvEcRaQb4aX0F+G9VfSC+sjdMTPU3qUHdkmxDcIHHo4CJuIwSRgLWgypOYrihFeyLuK8vowFE5Du4aPhtuAyIV3hR/YjIwADtvA78wMsGcBAuw+LrdVzzR+CnvsHds42tBaIi0t2rcyHwp3SNiMhRqrpGVe/EZbc4BtiBG+ImI/FcjH3v8WzgAG9/ETBOXI4vRKSziBxexzPVtO1d10ZVFwJX41IbG0kwBVWc3AX8TETexdmgMmGXd/397Mu3/Svcj3S1iJR7x2lR1XdwtpxluEyiD6nqu3Vc9hAuzclqEVkF/EhVdwGXAE+JyBpcj+/+OtqZ5BvacdH2L+KyJFSLyKpE4zxuuPsfvpEceBD4d0+GoXi9RFV9GXgc+Ksny3xSKz2fh4H7veHxIcALnlx/AX5ex7VNFstmYBhGwWI9KMMwChZTUIZhFCymoAzDKFhMQRmGUbCYgjIMo2AxBWUYRsFiCsowjILFFJRhGAXL/wc08CXZ03D1WQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,4))\n",
    "\n",
    "plt.xlabel(\"number of constituents\")\n",
    "plt.ylabel(\"normalized distribution\")\n",
    "\n",
    "ns = {\n",
    "    \"QCD\" : n_qcd,\n",
    "    \"Q200M10\" : n_q200m10,\n",
    "    #\"Q200M20\" : n_q200m20,\n",
    "    \"Q200M100\" : n_q200m100,\n",
    "    #\"Q50M10\" : n_q50m10,\n",
    "}\n",
    "\n",
    "plt.xlim(xmax=120)\n",
    "\n",
    "for i,(name,nc) in enumerate(ns.items()):\n",
    "    #if name != \"QCD\":\n",
    "    #    idx = name.index(\"M\")\n",
    "    #    qm = name[1:idx]\n",
    "    #    mm = name[idx+1:]\n",
    "    #    lbl = \"$m_q = %s GeV$\\n$m_m = %s GeV$\"%(qm,mm)\n",
    "    #    if name == \"Q50M10\":\n",
    "    #        ls = \":\"\n",
    "    #    else:\n",
    "    #        ls = \"-\"\n",
    "    #else:\n",
    "    #    lbl = \"QCD\"\n",
    "    #    ls = \"--\"\n",
    "    nc_mean = np.mean(nc)\n",
    "    hist,bins,_ = plt.hist(nc,bins=range(0,150),histtype=\"step\",density=True,fill=False,color=colors[i])\n",
    "    plt.vlines(x=nc_mean,color=colors[i],lw=1,ymax=hist[np.argmax(bins > nc_mean)-1],ymin=0)\n",
    "\n",
    "\n",
    "    \n",
    "#leg = plt.legend(frameon=False)\n",
    "#for color,text,hnd in zip(colors,leg.get_texts(),leg.legendHandles):\n",
    "#    text.set_color(color)\n",
    "#    hnd.set_visible(False)\n",
    "\n",
    "x = -5\n",
    "y = 0.002\n",
    "\n",
    "plt.text(10,0.022,\"QCD\",color=colors[0])\n",
    "#plt.text(80+x,0.022+y,\"$m_q = 200 GeV$\")\n",
    "#plt.text(85+x,0.020+y,\"$m_{\\pi} =  10 GeV$\",color=colors[1])\n",
    "plt.text(65+x,0.020+y,\"$m_{\\pi} =  10 GeV$\",color=colors[1])\n",
    "#plt.text(85+x,0.018+y,\"$m_{\\pi} =  20 GeV$\",color=colors[2])\n",
    "#plt.text(85+x,0.016+y,\"$m_{\\pi} = 100 GeV$\",color=colors[2])\n",
    "plt.text(80+x,0.010+y,\"$m_{\\pi} = 100 GeV$\",color=colors[2])\n",
    "#plt.text(80+x,0.012+y,\"$m_q = 50 GeV$\")\n",
    "#plt.text(85+x,0.010+y,\"$m_{\\pi} =  10 GeV$\",color=colors[4])\n",
    "\n",
    "plt.text(75,0.018,\"vertical lines:\")\n",
    "plt.text(75,0.016,\"means\")\n",
    "\n",
    "plt.savefig(\"dark_constit_hist_new.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,4))\n",
    "\n",
    "plt.xlabel(\"jet mass [GeV]\")\n",
    "plt.ylabel(\"normalized distribution\")\n",
    "\n",
    "ms = {\n",
    "    \"QCD\" : m_qcd,\n",
    "    \"Q200M10\" : m_q200m10,\n",
    "    #\"Q200M20\" : m_q200m20,\n",
    "    \"Q200M100\" : m_q200m100,\n",
    "    #\"Q50M10\" : m_q50m10,\n",
    "}\n",
    "\n",
    "plt.xlim(xmax=330)\n",
    "\n",
    "for i,(name,m) in enumerate(ms.items()):\n",
    "    plt.hist(m,bins=200,label=name,histtype=\"step\",density=True,fill=False,color=colors[i])\n",
    "    \n",
    "#plt.legend()\n",
    "\n",
    "x1 = 210\n",
    "y1 = 0.017\n",
    "x2 = 80\n",
    "y2 = 0.017\n",
    "\n",
    "plt.text(30,0.012,\"QCD\",color=colors[0])\n",
    "#plt.text(x1,y1,\"$m_q = 200 GeV$\")\n",
    "#plt.text(x1+15,y1-0.0013,\"$m_{\\pi} =  10 GeV$\",color=colors[1])\n",
    "#plt.text(x1+15,y1-0.0026,\"$m_{\\pi} =  20 GeV$\",color=colors[2])\n",
    "#plt.text(x1+15,y1-0.0039,\"$m_{\\pi} = 100 GeV$\",color=colors[3])\n",
    "#plt.text(x2,y2,\"$m_q = 50 GeV$\")\n",
    "#plt.text(x2+15,y2-0.0013,\"$m_{\\pi} =  10 GeV$\",color=colors[4])\n",
    "\n",
    "plt.text(225,0.015,\"$m_{\\pi} =  10 GeV$\",color=colors[1])\n",
    "plt.text(225,0.0075,\"$m_{\\pi} = 100 GeV$\",color=colors[2])\n",
    "\n",
    "plt.savefig(\"dark_mass_hist.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

